TopoHyperClinicalGraph: A Geometry and Topology-Aware Multimodal Framework for Cancer Survival Prediction

We developed TopoHyperClinicalGraph, a multimodal framework combining hyperbolic tissue geometry, persistent topology and clinical graph learning for cancer survival prediction. Pre-extracted UNI2-h features are reduced from 1,536 to 1,024 dimensions using training-fold PCA. A pathology backbone combines hyperbolic neighborhoods with Lorentz-centroid attention pooling. Once frozen, its survival logits are adjusted using persistence descriptors from up to 64 landmarks per slide and sampling controls. A five-node clinical graph then learns a further correction from age, sex, stage, T and N. Five-fold patient-level evaluation covered eight TCGA and CPTAC cohorts with 2,364 patients. Mean validation-selected C-indices for TopoHyperClinicalGraph versus pathology-only spatial PatchGCN were 0.7563 versus 0.7386 in COADREAD, 0.6220 versus 0.5998 in HNSC, 0.6755 versus 0.6535 in BRCA and 0.6409 versus 0.6176 in STAD. CPTAC scores were 0.5984 in HNSC, 0.6060 in PDA, 0.8055 in CCRCC and 0.7192 in LUAD. CPTAC-HNSC used TCGA-initialized adaptation; other CPTAC backbones were trained within their cohorts. Geometry accounted for most pathology-only gains, with smaller persistence effects. Clinical graph fusion exceeded its matched node-wise control in five cohorts, tied in one and scored lower in two; clinical-only prediction exceeded fusion in three CPTAC cohorts. The framework supports separate evaluation of geometric, topological and clinical contributions. All scores were validation-selected; independent testing is needed to establish generalizability.

==> anc/Additional_File_2.csv <==
cohort,fold,arm,val_cindex,best_epoch,parameters
tcga_coadread,0,pathology_only,0.761437908496732,,
tcga_coadread,0,clinical_node_mlp,0.7156862745098039,1.0,1333.0
tcga_coadread,0,clinical_graph_only,0.7581699346405228,1.0,1333.0
tcga_coadread,0,pathology_node_mlp,0.761437908496732,0.0,1333.0
tcga_coadread,0,pathology_clinical_graph,0.761437908496732,0.0,1333.0
tcga_coadread,1,pathology_only,0.6708860759493671,,
tcga_coadread,1,clinical_node_mlp,0.6383363471971067,1.0,1333.0
tcga_coadread,1,clinical_graph_only,0.6600361663652803,1.0,1333.0
tcga_coadread,1,pathology_node_mlp,0.6708860759493671,0.0,1333.0
tcga_coadread,1,pathology_clinical_graph,0.6708860759493671,0.0,1333.0
tcga_coadread,2,pathology_only,0.7871485943775101,,
tcga_coadread,2,clinical_node_mlp,0.7751004016064257,100.0,1333.0
tcga_coadread,2,clinical_graph_only,0.8152610441767069,1.0,1333.0
tcga_coadread,2,pathology_node_mlp,0.7871485943775101,0.0,1333.0
tcga_coadread,2,pathology_clinical_graph,0.7871485943775101,0.0,1333.0
tcga_coadread,3,pathology_only,0.6908914728682171,,
tcga_coadread,3,clinical_node_mlp,0.5,0.0,1301.0
tcga_coadread,3,clinical_graph_only,0.5,0.0,1301.0
tcga_coadread,3,pathology_node_mlp,0.6976744186046512,65.0,1301.0
tcga_coadread,3,pathology_clinical_graph,0.6976744186046512,65.0,1301.0
tcga_coadread,4,pathology_only,0.861671469740634,,
tcga_coadread,4,clinical_node_mlp,0.6657060518731989,98.0,1317.0
tcga_coadread,4,clinical_graph_only,0.6397694524495677,100.0,1317.0
tcga_coadread,4,pathology_node_mlp,0.8645533141210374,40.0,1317.0
tcga_coadread,4,pathology_clinical_graph,0.8645533141210374,41.0,1317.0
tcga_hnsc,0,pathology_only,0.610857432775241,,
tcga_hnsc,0,clinical_node_mlp,0.593607305936073,11.0,1221.0
tcga_hnsc,0,clinical_graph_only,0.5925925925925926,18.0,1221.0
tcga_hnsc,0,pathology_node_mlp,0.6199898528665652,37.0,1221.0
tcga_hnsc,0,pathology_clinical_graph,0.6357179096905125,38.0,1221.0
tcga_hnsc,1,pathology_only,0.5941140404659718,,
tcga_hnsc,1,clinical_node_mlp,0.5616186388718577,99.0,1205.0
tcga_hnsc,1,clinical_graph_only,0.5432250153280196,98.0,1205.0
tcga_hnsc,1,pathology_node_mlp,0.5941140404659718,0.0,1205.0
tcga_hnsc,1,pathology_clinical_graph,0.5941140404659718,0.0,1205.0
tcga_hnsc,2,pathology_only,0.5850622406639004,,
tcga_hnsc,2,clinical_node_mlp,0.6224066390041494,100.0,1221.0
tcga_hnsc,2,clinical_graph_only,0.6369294605809128,100.0,1221.0
tcga_hnsc,2,pathology_node_mlp,0.6044260027662517,100.0,1221.0
tcga_hnsc,2,pathology_clinical_graph,0.6037344398340249,100.0,1221.0
tcga_hnsc,3,pathology_only,0.6448019801980198,,
tcga_hnsc,3,clinical_node_mlp,0.5767326732673267,100.0,1221.0
tcga_hnsc,3,clinical_graph_only,0.5501237623762376,100.0,1221.0
tcga_hnsc,3,pathology_node_mlp,0.6472772277227723,91.0,1221.0
tcga_hnsc,3,pathology_clinical_graph,0.6485148514851485,94.0,1221.0
tcga_hnsc,4,pathology_only,0.6280558789289872,,
tcga_hnsc,4,clinical_node_mlp,0.6903376018626309,100.0,1205.0
tcga_hnsc,4,clinical_graph_only,0.7153667054714785,100.0,1205.0
tcga_hnsc,4,pathology_node_mlp,0.6280558789289872,0.0,1205.0
tcga_hnsc,4,pathology_clinical_graph,0.6280558789289872,0.0,1205.0
tcga_stad,0,pathology_only,0.5220500595947557,,
tcga_stad,0,clinical_node_mlp,0.6805721096543504,1.0,1285.0
tcga_stad,0,clinical_graph_only,0.6960667461263409,1.0,1285.0
tcga_stad,0,pathology_node_mlp,0.6042908224076281,97.0,1285.0
tcga_stad,0,pathology_clinical_graph,0.6126340882002383,95.0,1285.0
tcga_stad,1,pathology_only,0.6079346557759626,,
tcga_stad,1,clinical_node_mlp,0.793465577596266,100.0,1301.0
tcga_stad,1,clinical_graph_only,0.7747957992998833,5.0,1301.0
tcga_stad,1,pathology_node_mlp,0.6149358226371062,53.0,1301.0
tcga_stad,1,pathology_clinical_graph,0.6149358226371062,93.0,1301.0
tcga_stad,2,pathology_only,0.6042372881355932,,
tcga_stad,2,clinical_node_mlp,0.5567796610169492,1.0,1285.0
tcga_stad,2,clinical_graph_only,0.5720338983050848,100.0,1285.0
tcga_stad,2,pathology_node_mlp,0.6042372881355932,0.0,1285.0
tcga_stad,2,pathology_clinical_graph,0.6042372881355932,0.0,1285.0
tcga_stad,3,pathology_only,0.6971428571428572,,
tcga_stad,3,clinical_node_mlp,0.5,0.0,1301.0
tcga_stad,3,clinical_graph_only,0.5,0.0,1301.0
tcga_stad,3,pathology_node_mlp,0.6982857142857143,7.0,1301.0
tcga_stad,3,pathology_clinical_graph,0.6971428571428572,0.0,1301.0
tcga_stad,4,pathology_only,0.6753100338218715,,
tcga_stad,4,clinical_node_mlp,0.5501691093573844,7.0,1301.0
tcga_stad,4,clinical_graph_only,0.5332581736189402,1.0,1301.0
tcga_stad,4,pathology_node_mlp,0.6753100338218715,0.0,1301.0
tcga_stad,4,pathology_clinical_graph,0.6753100338218715,0.0,1301.0
cptac_hnsc,0,pathology_only,0.6219512195121951,,
cptac_hnsc,0,clinical_node_mlp,0.5853658536585366,91.0,1157.0
cptac_hnsc,0,clinical_graph_only,0.5487804878048781,96.0,1157.0
cptac_hnsc,0,pathology_node_mlp,0.6707317073170732,66.0,1157.0
cptac_hnsc,0,pathology_clinical_graph,0.6707317073170732,56.0,1157.0
cptac_hnsc,1,pathology_only,0.6404494382022472,,
cptac_hnsc,1,clinical_node_mlp,0.5168539325842697,64.0,1173.0
cptac_hnsc,1,clinical_graph_only,0.5,0.0,1173.0
cptac_hnsc,1,pathology_node_mlp,0.651685393258427,60.0,1173.0
cptac_hnsc,1,pathology_clinical_graph,0.6404494382022472,0.0,1173.0
cptac_hnsc,2,pathology_only,0.5,,
cptac_hnsc,2,clinical_node_mlp,0.5135135135135135,1.0,1205.0
cptac_hnsc,2,clinical_graph_only,0.5135135135135135,7.0,1205.0
cptac_hnsc,2,pathology_node_mlp,0.5,0.0,1205.0
cptac_hnsc,2,pathology_clinical_graph,0.5,0.0,1205.0
cptac_hnsc,3,pathology_only,0.4133333333333333,,
cptac_hnsc,3,clinical_node_mlp,0.7066666666666667,83.0,1189.0
cptac_hnsc,3,clinical_graph_only,0.5,0.0,1189.0
cptac_hnsc,3,pathology_node_mlp,0.4533333333333333,93.0,1189.0
cptac_hnsc,3,pathology_clinical_graph,0.4266666666666667,27.0,1189.0
cptac_hnsc,4,pathology_only,0.7192982456140351,,
cptac_hnsc,4,clinical_node_mlp,0.8245614035087719,1.0,1189.0
cptac_hnsc,4,clinical_graph_only,0.8421052631578947,8.0,1189.0
cptac_hnsc,4,pathology_node_mlp,0.7368421052631579,36.0,1189.0
cptac_hnsc,4,pathology_clinical_graph,0.7543859649122807,77.0,1189.0
cptac_pda,0,pathology_only,0.6451612903225806,,
cptac_pda,0,clinical_node_mlp,0.5806451612903226,81.0,1141.0
cptac_pda,0,clinical_graph_only,0.6193548387096774,78.0,1141.0
cptac_pda,0,pathology_node_mlp,0.6451612903225806,0.0,1141.0
cptac_pda,0,pathology_clinical_graph,0.6451612903225806,0.0,1141.0
cptac_pda,1,pathology_only,0.5766423357664233,,
cptac_pda,1,clinical_node_mlp,0.708029197080292,3.0,1125.0
cptac_pda,1,clinical_graph_only,0.6934306569343066,7.0,1125.0
cptac_pda,1,pathology_node_mlp,0.5766423357664233,0.0,1125.0
cptac_pda,1,pathology_clinical_graph,0.5912408759124088,94.0,1125.0
cptac_pda,2,pathology_only,0.6911764705882353,,
cptac_pda,2,clinical_node_mlp,0.5882352941176471,1.0,1157.0
cptac_pda,2,clinical_graph_only,0.5882352941176471,52.0,1157.0
cptac_pda,2,pathology_node_mlp,0.6911764705882353,0.0,1157.0
cptac_pda,2,pathology_clinical_graph,0.6911764705882353,0.0,1157.0
cptac_pda,3,pathology_only,0.5384615384615384,,
cptac_pda,3,clinical_node_mlp,0.5230769230769231,82.0,1141.0
cptac_pda,3,clinical_graph_only,0.5538461538461539,49.0,1141.0
cptac_pda,3,pathology_node_mlp,0.5769230769230769,34.0,1141.0
cptac_pda,3,pathology_clinical_graph,0.5769230769230769,35.0,1141.0
cptac_pda,4,pathology_only,0.5255474452554745,,
cptac_pda,4,clinical_node_mlp,0.5474452554744526,10.0,1141.0
cptac_pda,4,clinical_graph_only,0.5766423357664233,7.0,1141.0
cptac_pda,4,pathology_node_mlp,0.5255474452554745,0.0,1141.0
cptac_pda,4,pathology_clinical_graph,0.5255474452554745,0.0,1141.0
cptac_ccrcc,0,pathology_only,0.6470588235294118,,
cptac_ccrcc,0,clinical_node_mlp,0.8823529411764706,100.0,1109.0
cptac_ccrcc,0,clinical_graph_only,0.7843137254901961,1.0,1109.0
cptac_ccrcc,0,pathology_node_mlp,0.8235294117647058,35.0,1109.0
cptac_ccrcc,0,pathology_clinical_graph,0.803921568627451,34.0,1109.0
cptac_ccrcc,1,pathology_only,0.673469387755102,,
cptac_ccrcc,1,clinical_node_mlp,0.5306122448979592,11.0,1109.0
cptac_ccrcc,1,clinical_graph_only,0.7959183673469388,71.0,1109.0
cptac_ccrcc,1,pathology_node_mlp,0.673469387755102,0.0,1109.0
cptac_ccrcc,1,pathology_clinical_graph,0.673469387755102,0.0,1109.0
cptac_ccrcc,2,pathology_only,0.9375,,
cptac_ccrcc,2,clinical_node_mlp,0.5416666666666666,92.0,1109.0
cptac_ccrcc,2,clinical_graph_only,0.875,99.0,1109.0
cptac_ccrcc,2,pathology_node_mlp,0.9375,0.0,1109.0
cptac_ccrcc,2,pathology_clinical_graph,0.9375,0.0,1109.0
cptac_ccrcc,3,pathology_only,0.7291666666666666,,
cptac_ccrcc,3,clinical_node_mlp,0.875,1.0,1109.0
cptac_ccrcc,3,clinical_graph_only,0.9166666666666666,1.0,1109.0
cptac_ccrcc,3,pathology_node_mlp,0.7708333333333334,91.0,1109.0
cptac_ccrcc,3,pathology_clinical_graph,0.75,81.0,1109.0
cptac_ccrcc,4,pathology_only,0.8627450980392157,,
cptac_ccrcc,4,clinical_node_mlp,0.7843137254901961,91.0,1093.0
cptac_ccrcc,4,clinical_graph_only,0.7254901960784313,98.0,1093.0
cptac_ccrcc,4,pathology_node_mlp,0.8627450980392157,0.0,1093.0
cptac_ccrcc,4,pathology_clinical_graph,0.8627450980392157,0.0,1093.0
cptac_luad,0,pathology_only,0.6,,
cptac_luad,0,clinical_node_mlp,0.7666666666666667,65.0,1093.0
cptac_luad,0,clinical_graph_only,0.75,53.0,1093.0
cptac_luad,0,pathology_node_mlp,0.8666666666666667,95.0,1093.0
cptac_luad,0,pathology_clinical_graph,0.8666666666666667,72.0,1093.0
cptac_luad,1,pathology_only,0.6885245901639344,,
cptac_luad,1,clinical_node_mlp,0.7868852459016393,88.0,1093.0
cptac_luad,1,clinical_graph_only,0.7868852459016393,96.0,1093.0
cptac_luad,1,pathology_node_mlp,0.8688524590163934,63.0,1093.0
cptac_luad,1,pathology_clinical_graph,0.8852459016393442,43.0,1093.0
cptac_luad,2,pathology_only,0.5178571428571429,,
cptac_luad,2,clinical_node_mlp,0.75,100.0,1093.0
cptac_luad,2,clinical_graph_only,0.6964285714285714,98.0,1093.0
cptac_luad,2,pathology_node_mlp,0.5178571428571429,0.0,1093.0
cptac_luad,2,pathology_clinical_graph,0.5178571428571429,0.0,1093.0
cptac_luad,3,pathology_only,0.6666666666666666,,
cptac_luad,3,clinical_node_mlp,0.5128205128205128,56.0,1093.0
cptac_luad,3,clinical_graph_only,0.5128205128205128,55.0,1093.0
cptac_luad,3,pathology_node_mlp,0.6666666666666666,0.0,1093.0
cptac_luad,3,pathology_clinical_graph,0.6666666666666666,0.0,1093.0
cptac_luad,4,pathology_only,0.6595744680851063,,
cptac_luad,4,clinical_node_mlp,0.8723404255319149,1.0,1093.0
cptac_luad,4,clinical_graph_only,0.851063829787234,1.0,1093.0
cptac_luad,4,pathology_node_mlp,0.6595744680851063,0.0,1093.0
cptac_luad,4,pathology_clinical_graph,0.6595744680851063,0.0,1093.0
tcga_brca,0,pathology_only,0.7083333333333334,,
tcga_brca,0,clinical_node_mlp,0.7178497942386831,99.0,1573.0
tcga_brca,0,clinical_graph_only,0.7404835390946503,98.0,1573.0
tcga_brca,0,pathology_node_mlp,0.7417695473251029,96.0,1573.0
tcga_brca,0,pathology_clinical_graph,0.7520576131687243,99.0,1573.0
tcga_brca,1,pathology_only,0.5785080855503391,,
tcga_brca,1,clinical_node_mlp,0.5083463745435577,100.0,1541.0
tcga_brca,1,clinical_graph_only,0.5876369327073553,100.0,1541.0
tcga_brca,1,pathology_node_mlp,0.5894627021387585,100.0,1541.0
tcga_brca,1,pathology_clinical_graph,0.5952008346374543,100.0,1541.0
tcga_brca,2,pathology_only,0.7031523642732049,,
tcga_brca,2,clinical_node_mlp,0.680385288966725,100.0,1557.0
tcga_brca,2,clinical_graph_only,0.7154115586690017,99.0,1557.0
tcga_brca,2,pathology_node_mlp,0.7066549912434326,85.0,1557.0
tcga_brca,2,pathology_clinical_graph,0.706071220081728,99.0,1557.0
tcga_brca,3,pathology_only,0.6865458015267175,,
tcga_brca,3,clinical_node_mlp,0.5749045801526718,1.0,1509.0
tcga_brca,3,clinical_graph_only,0.5978053435114504,100.0,1509.0
tcga_brca,3,pathology_node_mlp,0.6865458015267175,0.0,1509.0
tcga_brca,3,pathology_clinical_graph,0.6865458015267175,0.0,1509.0
tcga_brca,4,pathology_only,0.6322254335260116,,
tcga_brca,4,clinical_node_mlp,0.6844894026974951,34.0,1573.0
tcga_brca,4,clinical_graph_only,0.6960500963391136,94.0,1573.0
tcga_brca,4,pathology_node_mlp,0.6360789980732178,60.0,1573.0
tcga_brca,4,pathology_clinical_graph,0.63752408477842,61.0,1573.0


==> anc/Additional_File_3.csv <==
family,cohort,arm,description,folds,mean,sd,source,fold_0,fold_1,fold_2,fold_3,fold_4
Spatial PatchGCN controls,TCGA-COADREAD,patchgcn_official_uni2_pca,patchgcn official uni2 pca,5,0.7386124906700363,0.0792887782528279,bmc_manuscript/source_results/topo_coadread_spatial_baseline.csv,0.7091503267973857,0.6618444846292948,0.7550200803212851,0.6996124031007752,0.8674351585014409
Historical geometric pathology controls,TCGA-COADREAD,patchgcn_hyperbolic_pooling,patchgcn hyperbolic pooling,5,0.7538257089376549,0.0774808305717277,bmc_manuscript/source_results/COADREAD_hyperbolic.csv,0.761437908496732,0.6708860759493671,0.7871485943775101,0.687984496124031,0.861671469740634
"Pathology persistence, controls and curvature",TCGA-COADREAD,frozen_image,Frozen geometric image model,5,0.7538257089376549,0.0774808305717277,experiments/topology_descriptor_pilot/coadread/summary.csv,0.761437908496732,0.6708860759493671,0.7871485943775101,0.687984496124031,0.861671469740634
"Pathology persistence, controls and curvature",TCGA-COADREAD,image_nuisance,Image + sampling controls,5,0.7542133058368796,0.0770728917197662,experiments/topology_descriptor_pilot/coadread/summary.csv,0.761437908496732,0.6708860759493671,0.7871485943775101,0.689922480620155,0.861671469740634
"Pathology persistence, controls and curvature",TCGA-COADREAD,image_persistence,Image + persistence and controls,5,0.7544071042864922,0.0768717748696744,experiments/topology_descriptor_pilot/coadread/summary.csv,0.761437908496732,0.6708860759493671,0.7871485943775101,0.6908914728682171,0.861671469740634
"Pathology persistence, controls and curvature",TCGA-COADREAD,image_persistence_curvature,"Image + persistence, controls and cycle curvature",5,0.7554432694842022,0.0781647590290105,experiments/topology_descriptor_pilot/coadread/summary.csv,0.7647058823529411,0.6708860759493671,0.7871485943775101,0.689922480620155,0.8645533141210374
"Pathology persistence, controls and curvature",TCGA-COADREAD,topology_only,Topology descriptors only,5,0.6420931687006701,0.0659586295850132,experiments/topology_descriptor_pilot/coadread/summary.csv,0.7058823529411765,0.5497287522603979,0.6024096385542169,0.6550387596899225,0.6974063400576369
Spatial PatchGCN controls,TCGA-HNSC,hnsc_uni2_patchgcn_baseline,hnsc uni2 patchgcn baseline,5,0.5997734100717265,0.0151697609815609,bmc_manuscript/source_results/topo_hnsc_spatial_baseline.csv,0.6062912227295789,0.5892090741876149,0.578838174273859,0.6150990099009901,0.6094295692665891
Historical geometric pathology controls,TCGA-HNSC,hnsc_hyperbolic_spatial_hpool,hnsc hyperbolic spatial hpool,5,0.6118723066822531,0.0252789735891079,bmc_manuscript/source_results/HNSC_hyperbolic.csv,0.6123795027904617,0.5935009196811772,0.5822959889349931,0.6460396039603961,0.6251455180442375
"Pathology persistence, controls and curvature",TCGA-HNSC,frozen_image,Frozen geometric image model,5,0.6118723066822531,0.0252789735891079,experiments/topology_descriptor_pilot/hnsc/summary.csv,0.6123795027904617,0.5935009196811772,0.5822959889349931,0.6460396039603961,0.6251455180442375
"Pathology persistence, controls and curvature",TCGA-HNSC,image_nuisance,Image + sampling controls,5,0.6122149139808805,0.0250246368215385,experiments/topology_descriptor_pilot/hnsc/summary.csv,0.6103500761035008,0.5941140404659718,0.5836791147994468,0.6460396039603961,0.6268917345750873
"Pathology persistence, controls and curvature",TCGA-HNSC,image_persistence,Image + persistence and controls,5,0.6125783146064241,0.0243872138657697,experiments/topology_descriptor_pilot/hnsc/summary.csv,0.610857432775241,0.5941140404659718,0.5850622406639004,0.6448019801980198,0.6280558789289872
"Pathology persistence, controls and curvature",TCGA-HNSC,image_persistence_curvature,"Image + persistence, controls and cycle curvature",5,0.6122759979753104,0.0243522065167102,experiments/topology_descriptor_pilot/hnsc/summary.csv,0.6067985794013191,0.5941140404659718,0.5864453665283541,0.6448019801980198,0.6292200232828871
"Pathology persistence, controls and curvature",TCGA-HNSC,topology_only,Topology descriptors only,5,0.4718611748443039,0.0617456588488439,experiments/topology_descriptor_pilot/hnsc/summary.csv,0.4657534246575342,0.5058246474555488,0.4986168741355463,0.3675742574257425,0.5215366705471478
Spatial PatchGCN controls,TCGA-BRCA,patchgcn_official_uni2_pca,patchgcn official uni2 pca,5,0.6534915037078484,0.0604373046833957,bmc_manuscript/source_results/topo_brca_spatial_baseline.csv,0.6995884773662552,0.5524256651017214,0.6981903093987157,0.669131679389313,0.648121387283237
Historical geometric pathology controls,TCGA-BRCA,patchgcn_hyperbolic_pooling,patchgcn hyperbolic pooling,5,0.6595888977421716,0.0563202176108198,bmc_manuscript/source_results/BRCA_hyperbolic.csv,0.7047325102880658,0.575378195096505,0.7031523642732049,0.6860687022900763,0.6286127167630058
"Pathology persistence, controls and curvature",TCGA-BRCA,frozen_image,Frozen geometric image model,5,0.6602623522715807,0.0559919516264548,experiments/topology_descriptor_pilot/brca/summary.csv,0.7047325102880658,0.575378195096505,0.7031523642732049,0.6865458015267175,0.6315028901734104
"Pathology persistence, controls and curvature",TCGA-BRCA,image_nuisance,Image + sampling controls,5,0.6602727111294052,0.0554392126414826,experiments/topology_descriptor_pilot/brca/summary.csv,0.7042181069958847,0.5764214919144497,0.7031523642732049,0.6860687022900763,0.6315028901734104
"Pathology persistence, controls and curvature",TCGA-BRCA,image_persistence,Image + persistence and controls,5,0.6617530036419212,0.0554524814296445,experiments/topology_descriptor_pilot/brca/summary.csv,0.7083333333333334,0.5785080855503391,0.7031523642732049,0.6865458015267175,0.6322254335260116
"Pathology persistence, controls and curvature",TCGA-BRCA,image_persistence_curvature,"Image + persistence, controls and cycle curvature",5,0.6614932766747758,0.0564856354572659,experiments/topology_descriptor_pilot/brca/summary.csv,0.7093621399176955,0.5764214919144497,0.7031523642732049,0.6865458015267175,0.6319845857418112
"Pathology persistence, controls and curvature",TCGA-BRCA,topology_only,Topology descriptors only,5,0.5151642007943292,0.0938500692528394,experiments/topology_descriptor_pilot/brca/summary.csv,0.5324074074074074,0.3583724569640062,0.5680093403385873,0.6020992366412213,0.5149325626204239
Spatial PatchGCN controls,TCGA-STAD,patchgcn_official_uni2_pca,patchgcn official uni2 pca,5,0.6176130221107534,0.0649690664904266,bmc_manuscript/source_results/topo_stad_spatial_baseline.csv,0.5196662693682956,0.6207701283547258,0.5957627118644068,0.6754285714285714,0.6764374295377678
Historical geometric pathology controls,TCGA-STAD,patchgcn_hyperbolic_pooling,patchgcn hyperbolic pooling,5,0.6204010779917731,0.0691427517520348,bmc_manuscript/source_results/STAD_hyperbolic.csv,0.5196662693682956,0.6079346557759626,0.6042372881355932,0.6948571428571428,0.6753100338218715
"Pathology persistence, controls and curvature",TCGA-STAD,frozen_image,Frozen geometric image model,5,0.6204010779917731,0.0691427517520348,experiments/topology_descriptor_pilot/stad/summary.csv,0.5196662693682956,0.6079346557759626,0.6042372881355932,0.6948571428571428,0.6753100338218715
"Pathology persistence, controls and curvature",TCGA-STAD,image_nuisance,Image + sampling controls,5,0.6213545940823572,0.0674176195979772,experiments/topology_descriptor_pilot/stad/summary.csv,0.5244338498212158,0.6079346557759626,0.6042372881355932,0.6948571428571428,0.6753100338218715
"Pathology persistence, controls and curvature",TCGA-STAD,image_persistence,Image + persistence and controls,5,0.6213349788942081,0.0689012624127012,experiments/topology_descriptor_pilot/stad/summary.csv,0.5220500595947557,0.6079346557759626,0.6042372881355932,0.6971428571428572,0.6753100338218715
"Pathology persistence, controls and curvature",TCGA-STAD,image_persistence_curvature,"Image + persistence, controls and cycle curvature",5,0.6230036320527301,0.0659327365079332,experiments/topology_descriptor_pilot/stad/summary.csv,0.5303933253873659,0.6079346557759626,0.6042372881355932,0.6971428571428572,0.6753100338218715
"Pathology persistence, controls and curvature",TCGA-STAD,topology_only,Topology descriptors only,5,0.488157333351655,0.0463929490472356,experiments/topology_descriptor_pilot/stad/summary.csv,0.5268176400476758,0.5029171528588098,0.4932203389830508,0.5097142857142857,0.4081172491544532
COADREAD graph geometry variants,TCGA-COADREAD,patchgcn_euclidean_message_passing_control,patchgcn euclidean message passing control,5,0.7262150579068097,0.0879110117463203,bmc_manuscript/source_results/ablation_euclidean_graph_euclidean_message_passing_control.csv,0.6535947712418301,0.6889692585895117,0.7389558232931727,0.6763565891472868,0.8731988472622478
COADREAD graph geometry variants,TCGA-COADREAD,patchgcn_hyperbolic_message_passing,patchgcn hyperbolic message passing,5,0.7242477965041949,0.0867230411048789,bmc_manuscript/source_results/ablation_euclidean_graph_hyperbolic_message_passing.csv,0.6568627450980392,0.6654611211573237,0.7309236947791165,0.6976744186046512,0.8703170028818443
COADREAD graph geometry variants,TCGA-COADREAD,patchgcn_hyperbolic_pooling,patchgcn hyperbolic pooling,5,0.74353100886522,0.0906299267182739,bmc_manuscript/source_results/ablation_euclidean_graph_hyperbolic_pooling.csv,0.6862745098039216,0.6600361663652803,0.8072289156626506,0.6937984496124031,0.8703170028818443
COADREAD graph geometry variants,TCGA-COADREAD,patchgcn_official_uni2_pca,patchgcn official uni2 pca,5,0.7451637957270788,0.0716945995856376,bmc_manuscript/source_results/ablation_hyperbolic_spatial_graph_only.csv,0.696078431372549,0.7215189873417721,0.7469879518072289,0.6937984496124031,0.8674351585014409
COADREAD message-passing/pooling combinations,TCGA-COADREAD,patchgcn_euclidean_message_passing_hyperbolic_pooling,Matched Euclidean message passing + Lorentz pooling,5,0.7420916788333385,0.0865448981798379,experiments/coadread_hyperbolic_combination_20ep/patchgcn_euclidean_message_passing_hyperbolic_pooling/summary.csv,0.6568627450980392,0.6871609403254972,0.8032128514056225,0.7015503875968992,0.861671469740634
COADREAD message-passing/pooling combinations,TCGA-COADREAD,patchgcn_hyperbolic_message_passing_pooling,Hyperbolic message passing + Lorentz pooling,5,0.7384015461460729,0.0832940402737503,experiments/coadread_hyperbolic_combination_20ep/patchgcn_hyperbolic_message_passing_pooling/summary.csv,0.6633986928104575,0.674502712477396,0.7831325301204819,0.7093023255813954,0.861671469740634
"Contour spectral branch, Q=64",TCGA-HNSC,Frozen spatial backbone + contour branch,Frozen spatial backbone + contour branch,5,0.6055785445587915,0.0201979520782171,experiments/contour_patchgcn_frozen_q64/hnsc/summary.csv,0.6073059360730594,0.5879828326180258,0.5822959889349931,0.6228341584158416,0.6274738067520372
Patch-region-slide-patient hierarchy,TCGA-HNSC,Hierarchical Lorentz pooling + persistence,Hierarchical Lorentz pooling + persistence,5,0.6100152409734653,0.0249027717201001,experiments/hyperbolic_hierarchy_persistence/hnsc/summary.csv,0.6047691527143582,0.5959534028203556,0.58298755186722,0.6482054455445545,0.6181606519208381
Landmark sensitivity: 16 landmarks,TCGA-HNSC,frozen_image,Frozen geometric image model,5,0.6118723066822531,0.0252789735891079,experiments/landmark_sensitivity/hnsc/landmarks_16/summary.csv,0.6123795027904617,0.5935009196811772,0.5822959889349931,0.6460396039603961,0.6251455180442375
Landmark sensitivity: 16 landmarks,TCGA-HNSC,image_nuisance,Image + sampling controls,5,0.6119601869590452,0.0251386410447766,experiments/landmark_sensitivity/hnsc/landmarks_16/summary.csv,0.6103500761035008,0.5941140404659718,0.58298755186722,0.6460396039603961,0.6263096623981373
Landmark sensitivity: 16 landmarks,TCGA-HNSC,image_persistence,Image + persistence and controls,5,0.6120383747037125,0.0252739282387199,experiments/landmark_sensitivity/hnsc/landmarks_16/summary.csv,0.6113647894469812,0.5947271612507664,0.5822959889349931,0.6466584158415841,0.6251455180442375
Landmark sensitivity: 16 landmarks,TCGA-HNSC,image_persistence_curvature,"Image + persistence, controls and cycle curvature",5,0.6125505975993949,0.0234156991939284,experiments/landmark_sensitivity/hnsc/landmarks_16/summary.csv,0.6083206494165398,0.5947271612507664,0.5885200553250346,0.6460396039603961,0.6251455180442375
Landmark sensitivity: 16 landmarks,TCGA-HNSC,topology_only,Topology descriptors only,5,0.5134691562459859,0.0297902901512261,experiments/landmark_sensitivity/hnsc/landmarks_16/summary.csv,0.4977168949771689,0.5027590435315757,0.5643153526970954,0.5136138613861386,0.4889406286379511
Landmark sensitivity: 32 landmarks,TCGA-HNSC,frozen_image,Frozen geometric image model,5,0.6118723066822531,0.0252789735891079,experiments/landmark_sensitivity/hnsc/landmarks_32/summary.csv,0.6123795027904617,0.5935009196811772,0.5822959889349931,0.6460396039603961,0.6251455180442375
Landmark sensitivity: 32 landmarks,TCGA-HNSC,image_nuisance,Image + sampling controls,5,0.6119601869590452,0.0251386410447766,experiments/landmark_sensitivity/hnsc/landmarks_32/summary.csv,0.6103500761035008,0.5941140404659718,0.58298755186722,0.6460396039603961,0.6263096623981373
Landmark sensitivity: 32 landmarks,TCGA-HNSC,image_persistence,Image + persistence and controls,5,0.6126952271509118,0.0244547516686447,experiments/landmark_sensitivity/hnsc/landmarks_32/summary.csv,0.6118721461187214,0.5935009196811772,0.5857538035961273,0.6460396039603961,0.6263096623981373
Landmark sensitivity: 32 landmarks,TCGA-HNSC,image_persistence_curvature,"Image + persistence, controls and cycle curvature",5,0.6123985539795495,0.025104619682052,experiments/landmark_sensitivity/hnsc/landmarks_32/summary.csv,0.6098427194317605,0.5935009196811772,0.5850622406639004,0.6472772277227723,0.6263096623981373
Landmark sensitivity: 32 landmarks,TCGA-HNSC,topology_only,Topology descriptors only,5,0.5018765382610775,0.0642879160465461,experiments/landmark_sensitivity/hnsc/landmarks_32/summary.csv,0.6083206494165398,0.4481912936848559,0.5117565698478561,0.4591584158415842,0.4819557625145518
Landmark sensitivity: 64 landmarks,TCGA-HNSC,frozen_image,Frozen geometric image model,5,0.6118723066822531,0.0252789735891079,experiments/landmark_sensitivity/hnsc/landmarks_64/summary.csv,0.6123795027904617,0.5935009196811772,0.5822959889349931,0.6460396039603961,0.6251455180442375
Landmark sensitivity: 64 landmarks,TCGA-HNSC,image_nuisance,Image + sampling controls,5,0.6122149139808805,0.0250246368215385,experiments/landmark_sensitivity/hnsc/landmarks_64/summary.csv,0.6103500761035008,0.5941140404659718,0.5836791147994468,0.6460396039603961,0.6268917345750873
Landmark sensitivity: 64 landmarks,TCGA-HNSC,image_persistence,Image + persistence and controls,5,0.6125783146064241,0.0243872138657697,experiments/landmark_sensitivity/hnsc/landmarks_64/summary.csv,0.610857432775241,0.5941140404659718,0.5850622406639004,0.6448019801980198,0.6280558789289872
Landmark sensitivity: 64 landmarks,TCGA-HNSC,image_persistence_curvature,"Image + persistence, controls and cycle curvature",5,0.6122759979753104,0.0243522065167102,experiments/landmark_sensitivity/hnsc/landmarks_64/summary.csv,0.6067985794013191,0.5941140404659718,0.5864453665283541,0.6448019801980198,0.6292200232828871
Landmark sensitivity: 64 landmarks,TCGA-HNSC,topology_only,Topology descriptors only,5,0.4718611748443039,0.0617456588488439,experiments/landmark_sensitivity/hnsc/landmarks_64/summary.csv,0.4657534246575342,0.5058246474555488,0.4986168741355463,0.3675742574257425,0.5215366705471478
Landmark sensitivity: 128 landmarks,TCGA-HNSC,frozen_image,Frozen geometric image model,5,0.6118723066822531,0.0252789735891079,experiments/landmark_sensitivity/hnsc/landmarks_128/summary.csv,0.6123795027904617,0.5935009196811772,0.5822959889349931,0.6460396039603961,0.6251455180442375
Landmark sensitivity: 128 landmarks,TCGA-HNSC,image_nuisance,Image + sampling controls,5,0.6119601869590452,0.0251386410447766,experiments/landmark_sensitivity/hnsc/landmarks_128/summary.csv,0.6103500761035008,0.5941140404659718,0.58298755186722,0.6460396039603961,0.6263096623981373
Landmark sensitivity: 128 landmarks,TCGA-HNSC,image_persistence,Image + persistence and controls,5,0.6151901048133099,0.026278956657435,experiments/landmark_sensitivity/hnsc/landmarks_128/summary.csv,0.6210045662100456,0.5941140404659718,0.5836791147994468,0.6485148514851485,0.6286379511059371
Landmark sensitivity: 128 landmarks,TCGA-HNSC,image_persistence_curvature,"Image + persistence, controls and cycle curvature",5,0.6157728818654805,0.0255436064992769,experiments/landmark_sensitivity/hnsc/landmarks_128/summary.csv,0.6230339928970066,0.5928877988963825,0.5864453665283541,0.6472772277227723,0.6292200232828871
Landmark sensitivity: 128 landmarks,TCGA-HNSC,topology_only,Topology descriptors only,5,0.5274141728887327,0.0237299694557558,experiments/landmark_sensitivity/hnsc/landmarks_128/summary.csv,0.5007610350076104,0.5150214592274678,0.5172890733056709,0.5457920792079208,0.5582072176949942
CPTAC adapted pathology and descriptor controls,CPTAC-HNSC,finetuned_hyperpatchgcn,Adapted geometric pathology model,5,0.5727949726998348,0.1188498662122298,experiments/cptac_hnsc_persistence_finetuned/summary.csv,0.6219512195121951,0.6404494382022472,0.4864864864864865,0.4133333333333333,0.7017543859649122
CPTAC adapted pathology and descriptor controls,CPTAC-HNSC,image_nuisance,Image + sampling controls,5,0.5763037446296594,0.1237661949981514,experiments/cptac_hnsc_persistence_finetuned/summary.csv,0.6219512195121951,0.6404494382022472,0.4864864864864865,0.4133333333333333,0.7192982456140351
CPTAC adapted pathology and descriptor controls,CPTAC-HNSC,image_persistence,Image + persistence and controls,5,0.5790064473323622,0.1214401937909527,experiments/cptac_hnsc_persistence_finetuned/summary.csv,0.6219512195121951,0.6404494382022472,0.5,0.4133333333333333,0.7192982456140351
CPTAC adapted pathology and descriptor controls,CPTAC-HNSC,image_persistence_curvature,"Image + persistence, controls and cycle curvature",5,0.587500963974749,0.1245909550248377,experiments/cptac_hnsc_persistence_finetuned/summary.csv,0.6707317073170732,0.651685393258427,0.5,0.4133333333333333,0.7017543859649122
CPTAC pathology and descriptor controls,CPTAC-PDA,frozen_image,Frozen geometric image model,5,0.5909967855936636,0.0680035426437171,experiments/topohyperpatchgcn_cptac/pda/summary.csv,0.6451612903225806,0.5766423357664233,0.6764705882352942,0.5384615384615384,0.5182481751824818
CPTAC pathology and descriptor controls,CPTAC-PDA,image_nuisance,Image + sampling controls,5,0.6014266498470573,0.0777989655824797,experiments/topohyperpatchgcn_cptac/pda/summary.csv,0.6451612903225806,0.5766423357664233,0.7132352941176471,0.5538461538461539,0.5182481751824818
CPTAC pathology and descriptor controls,CPTAC-PDA,image_persistence,Image + persistence and controls,5,0.5953978160788503,0.0709269625799369,experiments/topohyperpatchgcn_cptac/pda/summary.csv,0.6451612903225806,0.5766423357664233,0.6911764705882353,0.5384615384615384,0.5255474452554745
CPTAC pathology and descriptor controls,CPTAC-PDA,image_persistence_curvature,"Image + persistence, controls and cycle curvature",5,0.5968469358727534,0.0650601317056464,experiments/topohyperpatchgcn_cptac/pda/summary.csv,0.6451612903225806,0.5766423357664233,0.6838235294117647,0.5384615384615384,0.5401459854014599
CPTAC pathology and descriptor controls,CPTAC-PDA,topology_only,Topology descriptors only,5,0.5169154111446248,0.0941261552148749,experiments/topohyperpatchgcn_cptac/pda/summary.csv,0.5935483870967742,0.5255474452554745,0.4632352941176471,0.6153846153846154,0.3868613138686131
CPTAC pathology and descriptor controls,CPTAC-CCRCC,frozen_image,Frozen geometric image model,5,0.7618997599039615,0.1235823997137038,experiments/topohyperpatchgcn_cptac/ccrcc/summary.csv,0.6274509803921569,0.673469387755102,0.9166666666666666,0.7291666666666666,0.8627450980392157
CPTAC pathology and descriptor controls,CPTAC-CCRCC,image_nuisance,Image + sampling controls,5,0.7618997599039615,0.1235823997137038,experiments/topohyperpatchgcn_cptac/ccrcc/summary.csv,0.6274509803921569,0.673469387755102,0.9166666666666666,0.7291666666666666,0.8627450980392157
CPTAC pathology and descriptor controls,CPTAC-CCRCC,image_persistence,Image + persistence and controls,5,0.7699879951980793,0.1252576899567304,experiments/topohyperpatchgcn_cptac/ccrcc/summary.csv,0.6470588235294118,0.673469387755102,0.9375,0.7291666666666666,0.8627450980392157
CPTAC pathology and descriptor controls,CPTAC-CCRCC,image_persistence_curvature,"Image + persistence, controls and cycle curvature",5,0.7699879951980793,0.1252576899567304,experiments/topohyperpatchgcn_cptac/ccrcc/summary.csv,0.6470588235294118,0.673469387755102,0.9375,0.7291666666666666,0.8627450980392157
CPTAC pathology and descriptor controls,CPTAC-CCRCC,topology_only,Topology descriptors only,5,0.4706982793117246,0.1209425993996394,experiments/topohyperpatchgcn_cptac/ccrcc/summary.csv,0.3529411764705882,0.3265306122448979,0.5833333333333334,0.5416666666666666,0.5490196078431373
CPTAC pathology and descriptor controls,CPTAC-LUAD,frozen_image,Frozen geometric image model,5,0.62652457355457,0.0690287054856405,experiments/topohyperpatchgcn_cptac/luad/summary.csv,0.6,0.6885245901639344,0.5178571428571429,0.6666666666666666,0.6595744680851063
CPTAC pathology and descriptor controls,CPTAC-LUAD,image_nuisance,Image + sampling controls,5,0.6298579068879033,0.0678194634572119,experiments/topohyperpatchgcn_cptac/luad/summary.csv,0.6166666666666667,0.6885245901639344,0.5178571428571429,0.6666666666666666,0.6595744680851063
CPTAC pathology and descriptor controls,CPTAC-LUAD,image_persistence,Image + persistence and controls,5,0.62652457355457,0.0690287054856405,experiments/topohyperpatchgcn_cptac/luad/summary.csv,0.6,0.6885245901639344,0.5178571428571429,0.6666666666666666,0.6595744680851063
CPTAC pathology and descriptor controls,CPTAC-LUAD,image_persistence_curvature,"Image + persistence, controls and cycle curvature",5,0.6410684995739059,0.0980722390616179,experiments/topohyperpatchgcn_cptac/luad/summary.csv,0.6,0.7868852459016393,0.5178571428571429,0.6410256410256411,0.6595744680851063
CPTAC pathology and descriptor controls,CPTAC-LUAD,topology_only,Topology descriptors only,5,0.5360385452241051,0.1440660657747926,experiments/topohyperpatchgcn_cptac/luad/summary.csv,0.35,0.4918032786885246,0.4821428571428571,0.717948717948718,0.6382978723404256
Clinical graph and matched node-wise controls,TCGA-BRCA,clinical_graph_only,Clinical graph only,5,0.6674774940643143,0.0701296559269096,experiments/brca_uni2_clinical_graph/summary.csv,0.7404835390946503,0.5876369327073553,0.7154115586690017,0.5978053435114504,0.6960500963391136
Clinical graph and matched node-wise controls,TCGA-BRCA,clinical_node_mlp,Clinical node-wise control,5,0.6331950881198265,0.0880474667902938,experiments/brca_uni2_clinical_graph/summary.csv,0.7178497942386831,0.5083463745435577,0.680385288966725,0.5749045801526718,0.6844894026974951
Clinical graph and matched node-wise controls,TCGA-BRCA,pathology_clinical_graph,Final clinical-graph fusion,5,0.6754799108386088,0.0608436550506936,experiments/brca_uni2_clinical_graph/summary.csv,0.7520576131687243,0.5952008346374543,0.706071220081728,0.6865458015267175,0.63752408477842
Clinical graph and matched node-wise controls,TCGA-BRCA,pathology_node_mlp,Pathology + node-wise clinical control,5,0.6721024080614459,0.0599645936672024,experiments/brca_uni2_clinical_graph/summary.csv,0.7417695473251029,0.5894627021387585,0.7066549912434326,0.6865458015267175,0.6360789980732178
Clinical graph and matched node-wise controls,TCGA-BRCA,pathology_only,Pathology-only reference,5,0.6617530036419212,0.0554524814296445,experiments/brca_uni2_clinical_graph/summary.csv,0.7083333333333334,0.5785080855503391,0.7031523642732049,0.6865458015267175,0.6322254335260116
Clinical graph and matched node-wise controls,CPTAC-CCRCC,clinical_graph_only,Clinical graph only,5,0.8194777911164465,0.0760815667405278,experiments/multicohort_clinical_graph/summary.csv,0.7843137254901961,0.7959183673469388,0.875,0.9166666666666666,0.7254901960784313
Clinical graph and matched node-wise controls,CPTAC-CCRCC,clinical_node_mlp,Clinical node-wise control,5,0.7227891156462585,0.1747507771978469,experiments/multicohort_clinical_graph/summary.csv,0.8823529411764706,0.5306122448979592,0.5416666666666666,0.875,0.7843137254901961
Clinical graph and matched node-wise controls,CPTAC-CCRCC,pathology_clinical_graph,Final clinical-graph fusion,5,0.8055272108843538,0.1015084005916736,experiments/multicohort_clinical_graph/summary.csv,0.803921568627451,0.673469387755102,0.9375,0.75,0.8627450980392157
Clinical graph and matched node-wise controls,CPTAC-CCRCC,pathology_node_mlp,Pathology + node-wise clinical control,5,0.8136154461784713,0.0991597435356994,experiments/multicohort_clinical_graph/summary.csv,0.8235294117647058,0.673469387755102,0.9375,0.7708333333333334,0.8627450980392157
Clinical graph and matched node-wise controls,CPTAC-CCRCC,pathology_only,Pathology-only reference,5,0.7699879951980793,0.1252576899567304,experiments/multicohort_clinical_graph/summary.csv,0.6470588235294118,0.673469387755102,0.9375,0.7291666666666666,0.8627450980392157
Clinical graph and matched node-wise controls,CPTAC-HNSC,clinical_graph_only,Clinical graph only,5,0.5808798528952572,0.1473858957774639,experiments/multicohort_clinical_graph/summary.csv,0.5487804878048781,0.5,0.5135135135135135,0.5,0.8421052631578947
Clinical graph and matched node-wise controls,CPTAC-HNSC,clinical_node_mlp,Clinical node-wise control,5,0.6293922739863517,0.1342510819172281,experiments/multicohort_clinical_graph/summary.csv,0.5853658536585366,0.5168539325842697,0.5135135135135135,0.7066666666666667,0.8245614035087719
Clinical graph and matched node-wise controls,CPTAC-HNSC,pathology_clinical_graph,Final clinical-graph fusion,5,0.5984467554196536,0.1327653373753613,experiments/multicohort_clinical_graph/summary.csv,0.6707317073170732,0.6404494382022472,0.5,0.4266666666666667,0.7543859649122807
Clinical graph and matched node-wise controls,CPTAC-HNSC,pathology_node_mlp,Pathology + node-wise clinical control,5,0.6025185078343982,0.1202908067680891,experiments/multicohort_clinical_graph/summary.csv,0.6707317073170732,0.651685393258427,0.5,0.4533333333333333,0.7368421052631579
Clinical graph and matched node-wise controls,CPTAC-HNSC,pathology_only,Pathology-only reference,5,0.5790064473323622,0.1214401937909527,experiments/multicohort_clinical_graph/summary.csv,0.6219512195121951,0.6404494382022472,0.5,0.4133333333333333,0.7192982456140351
Clinical graph and matched node-wise controls,CPTAC-LUAD,clinical_graph_only,Clinical graph only,5,0.7194396319875914,0.1284802958522496,experiments/multicohort_clinical_graph/summary.csv,0.75,0.7868852459016393,0.6964285714285714,0.5128205128205128,0.851063829787234
Clinical graph and matched node-wise controls,CPTAC-LUAD,clinical_node_mlp,Clinical node-wise control,5,0.7377425701841467,0.1342650038846719,experiments/multicohort_clinical_graph/summary.csv,0.7666666666666667,0.7868852459016393,0.75,0.5128205128205128,0.8723404255319149
Clinical graph and matched node-wise controls,CPTAC-LUAD,pathology_clinical_graph,Final clinical-graph fusion,5,0.7192021691829853,0.1550576993373498,experiments/multicohort_clinical_graph/summary.csv,0.8666666666666667,0.8852459016393442,0.5178571428571429,0.6666666666666666,0.6595744680851063
Clinical graph and matched node-wise controls,CPTAC-LUAD,pathology_node_mlp,Pathology + node-wise clinical control,5,0.7159234806583952,0.1507833708189878,experiments/multicohort_clinical_graph/summary.csv,0.8666666666666667,0.8688524590163934,0.5178571428571429,0.6666666666666666,0.6595744680851063
Clinical graph and matched node-wise controls,CPTAC-LUAD,pathology_only,Pathology-only reference,5,0.62652457355457,0.0690287054856405,experiments/multicohort_clinical_graph/summary.csv,0.6,0.6885245901639344,0.5178571428571429,0.6666666666666666,0.6595744680851063
Clinical graph and matched node-wise controls,CPTAC-PDA,clinical_graph_only,Clinical graph only,5,0.6063018558748416,0.0541283123629792,experiments/multicohort_clinical_graph/summary.csv,0.6193548387096774,0.6934306569343066,0.5882352941176471,0.5538461538461539,0.5766423357664233
Clinical graph and matched node-wise controls,CPTAC-PDA,clinical_node_mlp,Clinical node-wise control,5,0.5894863662079274,0.0712562347547191,experiments/multicohort_clinical_graph/summary.csv,0.5806451612903226,0.708029197080292,0.5882352941176471,0.5230769230769231,0.5474452554744526
Clinical graph and matched node-wise controls,CPTAC-PDA,pathology_clinical_graph,Final clinical-graph fusion,5,0.6060098318003553,0.0638837813585176,experiments/multicohort_clinical_graph/summary.csv,0.6451612903225806,0.5912408759124088,0.6911764705882353,0.5769230769230769,0.5255474452554745
Clinical graph and matched node-wise controls,CPTAC-PDA,pathology_node_mlp,Pathology + node-wise clinical control,5,0.6030901237711582,0.0650504695852683,experiments/multicohort_clinical_graph/summary.csv,0.6451612903225806,0.5766423357664233,0.6911764705882353,0.5769230769230769,0.5255474452554745
Clinical graph and matched node-wise controls,CPTAC-PDA,pathology_only,Pathology-only reference,5,0.5953978160788503,0.0709269625799369,experiments/multicohort_clinical_graph/summary.csv,0.6451612903225806,0.5766423357664233,0.6911764705882353,0.5384615384615384,0.5255474452554745
Clinical graph and matched node-wise controls,TCGA-COADREAD,clinical_graph_only,Clinical graph only,5,0.6746473195264155,0.1211196561481842,experiments/multicohort_clinical_graph/summary.csv,0.7581699346405228,0.6600361663652803,0.8152610441767069,0.5,0.6397694524495677
Clinical graph and matched node-wise controls,TCGA-COADREAD,clinical_node_mlp,Clinical node-wise control,5,0.658965815037307,0.1030116362441646,experiments/multicohort_clinical_graph/summary.csv,0.7156862745098039,0.6383363471971067,0.7751004016064257,0.5,0.6657060518731989
Clinical graph and matched node-wise controls,TCGA-COADREAD,pathology_clinical_graph,Final clinical-graph fusion,5,0.7563400623098595,0.0765331677896968,experiments/multicohort_clinical_graph/summary.csv,0.761437908496732,0.6708860759493671,0.7871485943775101,0.6976744186046512,0.8645533141210374
Clinical graph and matched node-wise controls,TCGA-COADREAD,pathology_node_mlp,Pathology + node-wise clinical control,5,0.7563400623098595,0.0765331677896968,experiments/multicohort_clinical_graph/summary.csv,0.761437908496732,0.6708860759493671,0.7871485943775101,0.6976744186046512,0.8645533141210374
Clinical graph and matched node-wise controls,TCGA-COADREAD,pathology_only,Pathology-only reference,5,0.7544071042864922,0.0768717748696744,experiments/multicohort_clinical_graph/summary.csv,0.761437908496732,0.6708860759493671,0.7871485943775101,0.6908914728682171,0.861671469740634
Clinical graph and matched node-wise controls,TCGA-HNSC,clinical_graph_only,Clinical graph only,5,0.6076475072698482,0.0709696195590639,experiments/multicohort_clinical_graph/summary.csv,0.5925925925925926,0.5432250153280196,0.6369294605809128,0.5501237623762376,0.7153667054714785
Clinical graph and matched node-wise controls,TCGA-HNSC,clinical_node_mlp,Clinical node-wise control,5,0.6089405717884075,0.050790340063254,experiments/multicohort_clinical_graph/summary.csv,0.593607305936073,0.5616186388718577,0.6224066390041494,0.5767326732673267,0.6903376018626309
Clinical graph and matched node-wise controls,TCGA-HNSC,pathology_clinical_graph,Final clinical-graph fusion,5,0.6220274240809289,0.0225784506336702,experiments/multicohort_clinical_graph/summary.csv,0.6357179096905125,0.5941140404659718,0.6037344398340249,0.6485148514851485,0.6280558789289872
Clinical graph and matched node-wise controls,TCGA-HNSC,pathology_node_mlp,Pathology + node-wise clinical control,5,0.6187726005501096,0.0207005083531116,experiments/multicohort_clinical_graph/summary.csv,0.6199898528665652,0.5941140404659718,0.6044260027662517,0.6472772277227723,0.6280558789289872
Clinical graph and matched node-wise controls,TCGA-HNSC,pathology_only,Pathology-only reference,5,0.6125783146064241,0.0243872138657697,experiments/multicohort_clinical_graph/summary.csv,0.610857432775241,0.5941140404659718,0.5850622406639004,0.6448019801980198,0.6280558789289872
Clinical graph and matched node-wise controls,TCGA-STAD,clinical_graph_only,Clinical graph only,5,0.6152309234700498,0.1160377742893722,experiments/multicohort_clinical_graph/summary.csv,0.6960667461263409,0.7747957992998833,0.5720338983050848,0.5,0.5332581736189402
Clinical graph and matched node-wise controls,TCGA-STAD,clinical_node_mlp,Clinical node-wise control,5,0.61619729152499,0.1193316268525742,experiments/multicohort_clinical_graph/summary.csv,0.6805721096543504,0.793465577596266,0.5567796610169492,0.5,0.5501691093573844
Clinical graph and matched node-wise controls,TCGA-STAD,pathology_clinical_graph,Final clinical-graph fusion,5,0.6408520179875332,0.042321840145198,experiments/multicohort_clinical_graph/summary.csv,0.6126340882002383,0.6149358226371062,0.6042372881355932,0.6971428571428572,0.6753100338218715
Clinical graph and matched node-wise controls,TCGA-STAD,pathology_node_mlp,Pathology + node-wise clinical control,5,0.6394119362575827,0.0442284518002005,experiments/multicohort_clinical_graph/summary.csv,0.6042908224076281,0.6149358226371062,0.6042372881355932,0.6982857142857143,0.6753100338218715
Clinical graph and matched node-wise controls,TCGA-STAD,pathology_only,Pathology-only reference,5,0.6213349788942081,0.0689012624127012,experiments/multicohort_clinical_graph/summary.csv,0.5220500595947557,0.6079346557759626,0.6042372881355932,0.6971428571428572,0.6753100338218715
BRCA linear clinical correction,TCGA-BRCA,clinical_only,Linear clinical-only model,5,0.6299591853722408,0.0366462224231685,experiments/brca_uni2_clinical_multimodal/summary.csv,0.6532921810699589,0.6322378716744914,0.6255107997664915,0.6672232824427481,0.5715317919075145
BRCA linear clinical correction,TCGA-BRCA,pathology_clinical,Linear clinical correction,5,0.661812521446768,0.0546242553227497,experiments/brca_uni2_clinical_multimodal/summary.csv,0.7073045267489712,0.5800730307772561,0.7031523642732049,0.6863072519083969,0.6322254335260116
BRCA linear clinical correction,TCGA-BRCA,pathology_only,Pathology-only reference,5,0.6617530036419212,0.0554524814296445,experiments/brca_uni2_clinical_multimodal/summary.csv,0.7083333333333334,0.5785080855503391,0.7031523642732049,0.6865458015267175,0.6322254335260116
BRCA clinical geometry,TCGA-BRCA,euclidean_fusion,Euclidean clinical-graph fusion,5,0.6754799108386088,0.0608436550506936,experiments/brca_uni2_clinical_hyperbolic/summary.csv,0.7520576131687243,0.5952008346374543,0.706071220081728,0.6865458015267175,0.63752408477842
BRCA clinical geometry,TCGA-BRCA,hyperbolic_aggregation_fusion,Hyperbolic clinical aggregation fusion,5,0.6748028007484628,0.0601757010574469,experiments/brca_uni2_clinical_hyperbolic/summary.csv,0.7494855967078189,0.594679186228482,0.7057793345008757,0.6865458015267175,0.63752408477842
BRCA clinical geometry,TCGA-BRCA,hyperbolic_both_clinical_only,Hyperbolic clinical graph only,5,0.6700860433741307,0.059814438215981,experiments/brca_uni2_clinical_hyperbolic/summary.csv,0.7435699588477366,0.6121544079290558,0.7014010507880911,0.6049618320610687,0.6883429672447013
BRCA clinical geometry,TCGA-BRCA,hyperbolic_both_fusion,Hyperbolic clinical aggregation and pooling fusion,5,0.674121343588242,0.0605191187180605,experiments/brca_uni2_clinical_hyperbolic/summary.csv,0.7484567901234568,0.5925925925925926,0.7054874489200234,0.6865458015267175,0.63752408477842
BRCA clinical geometry,TCGA-BRCA,hyperbolic_pooling_fusion,Hyperbolic clinical pooling fusion,5,0.6746292053356671,0.0610820776068196,experiments/brca_uni2_clinical_hyperbolic/summary.csv,0.7505144032921811,0.5925925925925926,0.7054874489200234,0.6865458015267175,0.6380057803468208
BRCA clinical geometry,TCGA-BRCA,pathology_only,Pathology-only reference,5,0.6617530036419212,0.0554524814296445,experiments/brca_uni2_clinical_hyperbolic/summary.csv,0.7083333333333334,0.5785080855503391,0.7031523642732049,0.6865458015267175,0.6322254335260116
BRCA age hierarchy,TCGA-BRCA,age_group_features_fusion,Age-group feature fusion,5,0.6678112373745585,0.055663571575324,experiments/brca_uni2_age_hierarchy/summary.csv,0.7247942386831275,0.5884194053208138,0.7049036777583187,0.6865458015267175,0.634393063583815
BRCA age hierarchy,TCGA-BRCA,age_hierarchy_clinical_only,"Age hierarchy, clinical-only",5,0.5992815280109399,0.073703670864358,experiments/brca_uni2_age_hierarchy/summary.csv,0.5661008230452675,0.6695357329160146,0.674547577349679,0.5,0.5862235067437379
BRCA age hierarchy,TCGA-BRCA,age_hierarchy_fusion,Age-hierarchy fusion,5,0.6689946732764138,0.0556353213628745,experiments/brca_uni2_age_hierarchy/summary.csv,0.7283950617283951,0.5910276473656755,0.7046117921774664,0.6865458015267175,0.634393063583815
BRCA age hierarchy,TCGA-BRCA,pathology_only,Pathology-only reference,5,0.6617530036419212,0.0554524814296445,experiments/brca_uni2_age_hierarchy/summary.csv,0.7083333333333334,0.5785080855503391,0.7031523642732049,0.6865458015267175,0.6322254335260116
BRCA age hierarchy,TCGA-BRCA,previous_clinical_graph,previous clinical graph,5,0.6754799108386088,0.0608436550506936,experiments/brca_uni2_age_hierarchy/summary.csv,0.7520576131687243,0.5952008346374543,0.706071220081728,0.6865458015267175,0.63752408477842
BRCA complete clinical hierarchy,TCGA-BRCA,complete_clinical_hierarchy,Complete clinical hierarchy only,5,0.6584007293691543,0.0273555564390035,experiments/brca_complete_clinical_hierarchy/summary.csv,0.6586934156378601,0.6429316640584246,0.6967308814944542,0.6693702290076335,0.6242774566473989
BRCA complete clinical hierarchy,TCGA-BRCA,permuted_grouping_control,Permuted clinical-group control,5,0.6406394695874675,0.049719298673118,experiments/brca_complete_clinical_hierarchy/summary.csv,0.7085905349794238,0.5818988002086594,0.6692936368943374,0.6335877862595419,0.6098265895953757
BRCA complete clinical hierarchy,TCGA-BRCA,previous_flat_clinical_graph,previous flat clinical graph,5,0.6674774940643143,0.0701296559269096,experiments/brca_complete_clinical_hierarchy/summary.csv,0.7404835390946503,0.5876369327073553,0.7154115586690017,0.5978053435114504,0.6960500963391136
BRCA clinical hierarchy fusion,TCGA-BRCA,clinical_hierarchy_only,clinical hierarchy only,5,0.6584007293691543,0.0273555564390035,experiments/brca_complete_hierarchy_fusion/summary.csv,0.6586934156378601,0.6429316640584246,0.6967308814944542,0.6693702290076335,0.6242774566473989
BRCA clinical hierarchy fusion,TCGA-BRCA,fresh_hierarchy_fusion,Fresh clinical hierarchy fusion,5,0.6670168280785862,0.0604518209915704,experiments/brca_complete_hierarchy_fusion/summary.csv,0.7314814814814815,0.5790297339593115,0.7031523642732049,0.6865458015267175,0.6348747591522158
BRCA clinical hierarchy fusion,TCGA-BRCA,pathology_only,Pathology-only reference,5,0.6617530036419212,0.0554524814296445,experiments/brca_complete_hierarchy_fusion/summary.csv,0.7083333333333334,0.5785080855503391,0.7031523642732049,0.6865458015267175,0.6322254335260116
BRCA clinical hierarchy fusion,TCGA-BRCA,pretrained_hierarchy_fusion,Warm-started clinical hierarchy fusion,5,0.6622426897784364,0.0550046836090628,experiments/brca_complete_hierarchy_fusion/summary.csv,0.7083333333333334,0.5790297339593115,0.7031523642732049,0.6865458015267175,0.6341522157996147
BRCA clinical hierarchy fusion,TCGA-BRCA,previous_flat_graph_fusion,previous flat graph fusion,5,0.6754799108386088,0.0608436550506936,experiments/brca_complete_hierarchy_fusion/summary.csv,0.7520576131687243,0.5952008346374543,0.706071220081728,0.6865458015267175,0.63752408477842
BRCA frozen report encoder,TCGA-BRCA,pathology_clinical_report,Pathology + clinical variables + reports,5,0.6626854292333155,0.053525906461767,experiments/brca_uni2_report_fusion/summary.csv,0.7078189300411523,0.5832029212310903,0.7031523642732049,0.6865458015267175,0.6327071290944123
BRCA frozen report encoder,TCGA-BRCA,pathology_only,Pathology-only reference,5,0.6617530036419212,0.0554524814296445,experiments/brca_uni2_report_fusion/summary.csv,0.7083333333333334,0.5785080855503391,0.7031523642732049,0.6865458015267175,0.6322254335260116
BRCA frozen report encoder,TCGA-BRCA,pathology_report,Pathology + report embeddings,5,0.6652842316867047,0.0491962210546308,experiments/brca_uni2_report_fusion/summary.csv,0.7083333333333334,0.5952008346374543,0.7031523642732049,0.6865458015267175,0.6331888246628131
BRCA frozen report encoder,TCGA-BRCA,report_only,Report-only prediction,5,0.6292766423867168,0.0561770619608778,experiments/brca_uni2_report_fusion/summary.csv,0.6625514403292181,0.6875326030255607,0.5557501459427904,0.6560114503816794,0.5845375722543352
BRCA matched report fine-tuning,TCGA-BRCA,finetuned_last2,Text encoder last-two-layer fine-tuning,5,0.6626176696311251,0.0563259979596298,experiments/brca_uni2_report_finetune/summary.csv,0.7109053497942387,0.5785080855503391,0.7049036777583187,0.6865458015267175,0.6322254335260116
BRCA matched report fine-tuning,TCGA-BRCA,matched_frozen,"Frozen text encoder, matched fusion head",5,0.6627205502895613,0.0564366072609035,experiments/brca_uni2_report_finetune/summary.csv,0.7114197530864198,0.5785080855503391,0.7049036777583187,0.6865458015267175,0.6322254335260116
CPTAC survival/stage multitask,CPTAC-PDA,existing_topohyperpatchgcn,Existing pathology reference,5,0.5953978160788503,0.0709269625799369,experiments/topohyper_multitask/pda/summary.csv,0.6451612903225806,0.5766423357664233,0.6911764705882353,0.5384615384615384,0.5255474452554745
CPTAC survival/stage multitask,CPTAC-PDA,matched_survival_only,Matched survival-only head,5,0.6028543011995692,0.0692090906448144,experiments/topohyper_multitask/pda/summary.csv,0.6451612903225806,0.6058394160583942,0.6911764705882353,0.5538461538461539,0.5182481751824818
CPTAC survival/stage multitask,CPTAC-PDA,survival_stage_multitask,Survival + stage multitask head,5,0.5999238589496765,0.0668609878570431,experiments/topohyper_multitask/pda/summary.csv,0.6451612903225806,0.5985401459854015,0.6838235294117647,0.5538461538461539,0.5182481751824818


==> anc/Additional_File_4.csv <==
family,cohort,arm,description,folds,mean,sd,source,fold_0,fold_1,fold_2,fold_3,fold_4
Stopped Cayley residual pilot,TCGA-HNSC,cayley_order1,cayley order1,1,0.6123795027904617,,experiments/cayley_residual_hnsc/summary.csv,0.6123795027904617,,,,
Stopped Cayley residual pilot,TCGA-HNSC,control_order1,control order1,1,0.6123795027904617,,experiments/cayley_residual_hnsc/summary.csv,0.6123795027904617,,,,
Stopped Cayley residual pilot,TCGA-HNSC,control_order2,control order2,1,0.6123795027904617,,experiments/cayley_residual_hnsc/summary.csv,0.6123795027904617,,,,
Stopped Cayley residual pilot,TCGA-HNSC,frozen_image,Frozen geometric image model,1,0.6123795027904617,,experiments/cayley_residual_hnsc/summary.csv,0.6123795027904617,,,,
Single-fold spectral fusion pilot,TCGA-HNSC,fixed-fusion,fixed-fusion,1,0.632673769660071,,experiments/contour_spectral_fusion_matched_bestval_20ep/summary.csv,0.632673769660071,,,,
Single-fold spectral fusion pilot,TCGA-HNSC,hyper-only,hyper-only,1,0.6078132927447996,,experiments/contour_spectral_fusion_matched_bestval_20ep/summary.csv,0.6078132927447996,,,,
Single-fold spectral fusion pilot,TCGA-HNSC,learned-fusion,learned-fusion,1,0.6286149162861492,,experiments/contour_spectral_fusion_matched_bestval_20ep/summary.csv,0.6286149162861492,,,,
Single-fold spectral fusion pilot,TCGA-HNSC,spectral-only,spectral-only,1,0.5611364789446981,,experiments/contour_spectral_fusion_matched_bestval_20ep/summary.csv,0.5611364789446981,,,,


==> anc/Additional_File_5.csv <==
source_fold,arm,patients,external_cindex,reused_predictions_sha256
0,frozen_hyperpatchgcn,102,0.4536082474226804,
0,topohyperpatchgcn,102,0.4438144329896907,
1,frozen_hyperpatchgcn,102,0.4904639175257732,
1,topohyperpatchgcn,102,0.4899484536082474,
2,frozen_hyperpatchgcn,102,0.5211340206185567,
2,topohyperpatchgcn,102,0.5216494845360825,


==> anc/README.txt <==
Supporting material for TopoHyperClinicalGraph.
Additional_File_1.pdf: supplementary figures, ablations, protocols and verification details.
Additional_File_2.csv: individual clinical-control and multimodal fold scores across eight cohorts.
Additional_File_3.csv: 146 completed protocol rows with fold scores, means and sample SDs.
Additional_File_4.csv: eight partial or stopped protocol rows with actual fold coverage.
Additional_File_5.csv: six historical frozen CPTAC-HNSC transfer rows, distinct from target-cohort cross-validation.
Scores are validation-selected. Clinical/fusion and complete/partial/historical result tables are also included in the main paper.

